Automatic Differentiation: Theory and Practice

We present the classical coordinate-free formalism for forward and backward mode ad in the real and complex setting. We show how to formally derive the forward and backward formulae for a number of matrix functions starting from basic principles.

==> backward.py <==
import torch


class FFNManualBackward(torch.autograd.Function):
    @staticmethod
    def forward(ctx, x, y, A1, b1, A2, b2):
        pre_u = A1 @ x + b1
        u = pre_u.sigmoid()
        pre_v = A2 @ u + b2
        v = pre_v.sigmoid()

        ctx.save_for_backward(x, y, u, v, pre_u, pre_v, A2)
        loss = (v - y).pow(2).sum()
        return loss

    @staticmethod
    def backward(ctx, g_l):
        x, y, u, v, pre_u, pre_v, A2 = ctx.saved_tensors
        g_v = 2.*(v-y)*g_l
        g_pre_v = torch.sigmoid(pre_v)*(1.-torch.sigmoid(pre_v))*g_v
        g_b2 = g_pre_v
        g_A2 = torch.outer(g_pre_v, u)
        g_u = A2.T @ g_pre_v
        g_pre_u = torch.sigmoid(pre_u)*(1.-torch.sigmoid(pre_u))*g_u
        g_b1 = g_pre_u
        g_A1 = torch.outer(g_pre_u, x)
        return None, None, g_A1, g_b1, g_A2, g_b2


class Model(torch.nn.Module):
    def __init__(self, in_features, hidden_features, out_features):
        super().__init__()
        make_tensor = lambda *size: torch.nn.Parameter(torch.empty(*size, dtype=torch.double))
        self.register_parameter("A1", make_tensor(hidden_features, in_features))
        self.register_parameter("b1", make_tensor(hidden_features))
        self.register_parameter("A2", make_tensor(out_features, hidden_features))
        self.register_parameter("b2", make_tensor(out_features))
        torch.nn.init.xavier_normal_(self.A1)
        torch.nn.init.xavier_normal_(self.A2)

    def forward(self, x, y):
        return FFNManualBackward.apply(x, y, self.A1, self.b1, self.A2, self.b2)

x = torch.rand(64, dtype=torch.double)
y = torch.rand(16, dtype=torch.double)
model = Model(64, 32, 16)

args = (x, y, model.A1, model.b1, model.A2, model.b2)
torch.autograd.gradcheck(FFNManualBackward.apply, args, atol=0.01)

